Control of MTDC Transmission Systems under Local Information

High-voltage direct current (HVDC) is a commonly used technology for long-distance electric power transmission, mainly due to its low resistive losses. In this paper a distributed controller for multi-terminal high-voltage direct current (MTDC) transmission systems is considered. Sufficient conditions for when the proposed controller renders the closed-loop system asymptotically stable are provided. Provided that the closed loop system is asymptotically stable, it is shown that in steady-state a weighted average of the deviations from the nominal voltages is zero. Furthermore, a quadratic cost of the current injections is minimized asymptotically.

==> MT-HVDC Control without leader (Arxiv v2)/Simulations/fdecentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_v,gamma1,V_ref,m,n,L_R,L_c,C,I_orig,noise_vec)
 
% x = [z', V']'

% Injected current
I   =    heaviside(t)*I_orig  +   heaviside(-t)*zeros(size(I_orig));

xprime  =   [-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]*x + [K_v*V_ref; C*(I)];

end

==> MT-HVDC Control without leader (Arxiv v2)/Simulations/mthvdc_third_order.m <==
%% Global variables

% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Simulation time and steps
t_sim   =   9.99;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   2.5*eye(n);
gamma_dec   =   0.002;
delta       =   0.002;

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);

% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);

% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2);
I(3)    =   I(3) - 200;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% Voltage bound
Nv      =   30;

%% tau=0,gamma=0.005

% Time-delay
tau     =   0.0;
% State-space model with time-delay
% u_2

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
 
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.1,gamma=0.005

% Time-delay
tau     =   0.1;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
 
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.2,gamma=0.005

% Time-delay
tau     =   0.4;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);

x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.4 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.4 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.3,gamma=0.005

% Time-delay
tau     =   0.55;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
  
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.5 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.5 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );


==> Simulations/fdecentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_v,gamma1,V_ref,m,n,L_R,L_c,C,I_orig,noise_vec)
 
% x = [z', V']'

% Injected current
I   =    heaviside(t)*I_orig  +   heaviside(-t)*zeros(size(I_orig));

xprime  =   [-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]*x + [K_v*V_ref; C*(I)];

end

==> Simulations/mthvdc_third_order.m <==
%% Global variables

% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Simulation time and steps
t_sim   =   9.99;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   2.5*eye(n);
gamma_dec   =   0.002;
delta       =   0.002;

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);

% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);

% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2);
I(3)    =   I(3) - 200;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% Voltage bound
Nv      =   30;

%% tau=0,gamma=0.005

% Time-delay
tau     =   0.0;
% State-space model with time-delay
% u_2

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
 
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.1,gamma=0.005

% Time-delay
tau     =   0.1;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
 
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.2,gamma=0.005

% Time-delay
tau     =   0.4;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);

x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.4 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.4 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.3,gamma=0.005

% Time-delay
tau     =   0.55;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
  
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),-3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))), '--', 'Color', 'black');
hold on;
plot(t(5*N_steps-N_pre:Nn:6*N_steps),3.2*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:n+1))),'-.', 'Color', 'black');
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.5 s');
legend('V_1', 'V_2', 'V_3', 'V_4', 'V_{min}', 'V_{max}', 'Location','SouthEast', 'Orientation', 'vertical');
matlab2tikz('V_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.5 s');
legend('u_1', 'u_2', 'u_3', 'u_4', 'Location','SouthEast', 'Orientation', 'vertical'); 
matlab2tikz('u_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

